Traveler: Navigating Task Parallel Traces for Performance Analysis

Understanding the behavior of software in execution is a key step in identifying and fixing performance issues. This is especially important in high performance computing contexts where even minor performance tweaks can translate into large savings in terms of computational resource use. To aid performance analysis, developers may collect an execution trace - a chronological log of program activity during execution. As traces represent the full history, developers can discover a wide array of possibly previously unknown performance issues, making them an important artifact for exploratory performance analysis. However, interactive trace visualization is difficult due to issues of data size and complexity of meaning. Traces represent nanosecond-level events across many parallel processes, meaning the collected data is often large and difficult to explore. The rise of asynchronous task parallel programming paradigms complicates the relation between events and their probable cause. To address these challenges, we conduct a continuing design study in collaboration with high performance computing researchers. We develop diverse and hierarchical ways to navigate and represent execution trace data in support of their trace analysis tasks. Through an iterative design process, we developed Traveler, an integrated visualization platform for task parallel traces. Traveler provides multiple linked interfaces to help navigate trace data from multiple contexts. We evaluate the utility of Traveler through feedback from users and a case study, finding that integrating multiple modes of navigation in our design supported performance analysis tasks and led to the discovery of previously unknown behavior in a distributed array library.

==> supplemental-materials/figs/Redacted_halide_in.py <==
from phylanx import Phylanx, PhylanxSession
import numpy as np
import time

PhylanxSession.init(16)

N = 2048


@Phylanx
def dgemm_halide_in(N):
    alpha = 2
    beta = 1
    A = np.ones((N, N))
    B = np.ones((N, N))
    C = np.ones((N, N))
    return dgemm(False, False, alpha, A, B, beta, C)

c_halide_in = dgemm_halide_in(N)

b_halide_in = time.time()
c_halide_in = dgemm_halide_in(N)
e_halide_in = time.time()

print('halide_in', e_halide_in - b_halide_in)



==> supplemental-materials/figs/Redacted_multi_in.py <==
from phylanx import Phylanx, PhylanxSession
import numpy as np
import time

PhylanxSession.init(16)

N = 2048


@Phylanx
def dgemm_halide_in(N):
    alpha = 2
    beta = 1
    A = np.ones((N, N))
    B = np.ones((N, N))
    C = np.ones((N, N))
    D = np.ones((N, N))
    E = np.ones((N, N))
    return dgemm(False, False, alpha, A, B, beta, C)

c_halide_in = dgemm_halide_in(N)

b_halide_in = time.time()
c_halide_in = dgemm_halide_in(N)
e_halide_in = time.time()

print('halide_in', e_halide_in - b_halide_in)



==> supplemental-materials/figs/build_phylanx_halide.sh <==
#!/bin/bash

PREFIX=/home/[Redacted]/halide_test
BUILD_TYPE=Release

mkdir -p $PREFIX && cd $PREFIX

module load python/3.8.9

#git clone git@github.com:STEllAR-GROUP/hpx.git
#
#git clone git@github.com:STEllAR-GROUP/phylanx.git
#git clone https://github.com/pybind/pybind11.git
#git clone https://bitbucket.org/blaze-lib/blaze.git
#git clone https://github.com/STEllAR-GROUP/blaze_tensor.git
#
#git clone git@github.com:halide/Halide.git
#git clone https://github.com/STEllAR-GROUP/phylanx_halide.git


# Build HPX
cd $PREFIX/hpx
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE \
	-DCMAKE_CXX_FLAGS="-std=c++17" \
	-DCMAKE_CXX_COMPILER=/opt/apps/gcc/10.3.0/bin/g++ \
	-DHPX_WITH_THREAD_IDLE_RATES=ON \
	-DHPX_WITH_MALLOC=tcmalloc \
	-DHPX_WITH_EXAMPLES=OFF \
	-DHPX_WITH_PAPI=ON \
	-DHPX_WITH_APEX=ON \
	-DAPEX_WITH_OTF2=ON \
	-DAPEX_WITH_PAPI=ON \
	-DHPX_WITH_FETCH_ASIO=ON \
	-Wdev -S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE

# Build Blaze
cd $PREFIX/blaze
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE \
      -DCMAKE_CXX_FLAGS="-std=c++17" \
      -DBLAZE_SMP_THREADS=HPX \
      -DHPX_DIR=$PREFIX/hpx/cmake-install/$BUILD_TYPE/lib64/cmake/HPX \
      -S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE


# Build Blaze Tensor
cd $PREFIX/blaze_tensor
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE \
      -DCMAKE_CXX_FLAGS="-std=c++17" \
      -Dblaze_DIR=$PREFIX/blaze/cmake-install/$BUILD_TYPE/share/blaze/cmake \
      -DHPX_DIR=$PREFIX/hpx/cmake-install/$BUILD_TYPE/lib64/cmake/HPX \
      -S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE


# Blaze pybind11
cd $PREFIX/pybind11
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE \
	-DCMAKE_CXX_FLAGS="-std=c++17" \
	-DPYTHON_EXECUTABLE:FILEPATH=python3.8 \
	-S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE


# Build Phylanx
cd $PREFIX/phylanx
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE -DCMAKE_CXX_FLAGS="-std=c++17" \
      -Dpybind11_DIR=$PREFIX/pybind11/cmake-install/$BUILD_TYPE/share/cmake/pybind11 \
      -Dblaze_DIR=$PREFIX/blaze/cmake-install/$BUILD_TYPE/share/blaze/cmake \
      -DBlazeTensor_DIR=$PREFIX/blaze_tensor/cmake-install/$BUILD_TYPE/share/blaze_tensor/cmake \
      -DHPX_WITH_MALLOC=tcmalloc \
      -DHPX_DIR=$PREFIX/hpx/cmake-install/$BUILD_TYPE/lib64/cmake/HPX/ \
      -DPHYLANX_WITH_VIM_YCM=ON \
      -DPYTHON_EXECUTABLE:FILEPATH=python3.8 \
      -Wdev -S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 12
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE



# Build Halide
cd $PREFIX/Halide/
git checkout  v12.0.1
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE \
      -DCMAKE_CXX_FLAGS="-std=c++17" \
      -S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel 
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE


# Build Halide Plugin
cd $PREFIX/phylanx_halide/
git checkout halide-blas
cmake -DCMAKE_BUILD_TYPE=$BUILD_TYPE -DCMAKE_CXX_FLAGS="-std=c++17" \
      -DCMAKE_PREFIX_PATH="$PREFIX/hpx/cmake-install/$BUILD_TYPE/lib64/cmake/HPX/;$PREFIX/Halide/cmake-install/$BUILD_TYPE/lib64/cmake/HalideHelpers/;$PREFIX/Halide/cmake-install/$BUILD_TYPE/lib64/cmake/Halide" \
	-DPhylanx_DIR=$PREFIX/phylanx/cmake-build/$BUILD_TYPE/lib/cmake/Phylanx/ \
	-S . -B cmake-build/$BUILD_TYPE

cmake --build cmake-build/$BUILD_TYPE/ --parallel
cmake --install cmake-build/$BUILD_TYPE/ --prefix cmake-install/$BUILD_TYPE

cp $PREFIX/phylanx_halide/cmake-build/$BUILD_TYPE/halide/blas/libphylanx_blas_plugin.so $PREFIX/phylanx/cmake-build/$BUILD_TYPE/lib/phylanx/


==> supplemental-materials/figs/kmeans.phylanx.py <==
#!/usr/bin/env python
#
# Copyright (c) 2018 [Redacted]
# Copyright (c) 2018 [Redacted]
# Copyright (c) 2018 [Redacted]
#
# Distributed under the Boost Software License, Version 1.0. (See accompanying
# file LICENSE_1_0.txt or copy at http://www.boost.org/LICENSE_1_0.txt)
#
# Phylanx K-Means algorithm example in Python. Iteratively clusters 250
# randomly generated points into 3 clusters for the specified number of
# iterations.
#
# Code adapted from: http://flothesof.github.io/k-means-numpy.html
# Original source code is BSD-licensed
#
# \param iterations Number of iterations
# \returns the cluster centroids
# flake8: noqa

from phylanx import Phylanx, PhylanxSession
import argparse
import csv
import numpy as np
import os
import time

np.set_printoptions(threshold=np.inf)
PhylanxSession.init(16)

@Phylanx
def initialize_centroids(points, k):
    centroids = points
    np.shuffle(centroids)
    return centroids[:k]


@Phylanx
def closest_centroid(points, centroids):
    points_x = np.expand_dims(np.slice_column(points, 0), -1)
    points_y = np.expand_dims(np.slice_column(points, 1), -1)
    centroids_x = np.slice_column(centroids, 0)
    centroids_y = np.slice_column(centroids, 1)
    return np.argmin(np.sqrt(
        np.power(points_x - centroids_x, 2) + np.power(points_y - centroids_y, 2)
    ), 1)


@Phylanx
def move_centroids(points, closest, centroids):
    return np.fmap(
        lambda k: np.sum(points * np.expand_dims(closest == k, -1), 0)
        / np.sum(closest == k, 0),
        range(np.shape(centroids, 0))
    )


@Phylanx
def kmeans_t(points, k, iterations):
    centroids = initialize_centroids(points, k)
    for i in range(iterations):
        centroids = np.apply(
            np.vstack,
            [move_centroids(
                points,
                closest_centroid(points, centroids),
                centroids)]
        )
    return centroids


def generate_random(centroids, points):
    # a portion of total number of points cluster around each centroid
    raw_shares = np.random.rand(centroids)
    shares = (points * raw_shares / np.sum(raw_shares)).astype(int)
    raw_points_collection = []

    for i in shares:
        # random points in each cluster gather around a random centroid
        # a random factor is multiplied to separate clusters
        raw_points_collection.append(
            np.random.rand(i, 2) * np.random.rand() + np.random.rand(2))

    return np.vstack(raw_points_collection)


def csv_records(path):
    if os.path.exists(path):
        with argparse.FileType('r')(path) as csv_file:
            data = [d for d in csv.reader(csv_file, delimiter=',')]
            return np.asarray(data, dtype=np.float_)
    if path.isdigit():
        return int(path)
    raise ValueError("provided path argument is not either an integer or a valid path")


def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        '--centroids', type=int, default=3,
        help='number of centroids')
    parser.add_argument(
        '--iterations', type=int, default=2,
        help='number of iterations to run')
    parser.add_argument(
        '--points', type=csv_records, default=250,
        help='number of random points to generate or path to CSV file containing points')
    parser.add_argument(
        '--dry-run', type=bool, nargs='?', const=True,
        default=False)
    return parser.parse_args()


def main():
    args = parse_args()

    # points should be replaced with actual random points in case it contains
    # the set count of random points
    if isinstance(args.points, int):
        args.points = generate_random(args.centroids, args.points)

    # time the execution
    start_time = time.time()
    # print what is going to be run and do not run
    if args.dry_run:
        print('kmeans', args.points.shape, args.centroids, args.iterations)
    else:
        print('Number of points: ', len(args.points))
        print('Points')
        print(args.points)
        print('Numebr of iterations: ', args.iterations)
        print('Cluster centroids are:\n',
              kmeans_t(args.points, args.centroids, args.iterations))
    execution_time = time.time() - start_time
    print('Time:', execution_time)


if __name__ == '__main__':
    main()


==> supplemental-materials/figs/phylanx_als_csv.py <==
#  Copyright (c) 2018 [Redacted]
#
#  Distributed under the Boost Software License, Version 1.0. (See accompanying
#  file LICENSE_1_0.txt or copy at http://www.boost.org/LICENSE_1_0.txt)

from phylanx import Phylanx, PhylanxSession
import numpy as np

PhylanxSession.init(16)

@Phylanx
def ALS(ratings, regularization, num_factors, iterations, alpha, enable_output):
    num_users = np.shape(ratings)[0]
    num_items = np.shape(ratings)[1]

    conf = alpha * ratings
    conf_u = np.zeros((num_items, 1))
    conf_i = np.zeros((num_items, 1))

    c_u = np.zeros((num_items, num_items))
    c_i = np.zeros((num_users, num_users))
    p_u = np.zeros((num_items, 1))
    p_i = np.zeros((num_users, 1))

    I_f = np.identity(num_factors)
    I_i = np.identity(num_items)
    I_u = np.identity(num_users)

    set_seed(0)  # noqa: F821
    X = random([num_users, num_factors])  # noqa: F821
    Y = random([num_items, num_factors])  # noqa: F821

    i = 0
    u = 0
    k = 0

    XtX = np.zeros((num_factors, num_factors))
    YtY = np.zeros((num_factors, num_factors))
    A = np.zeros([num_factors, num_factors])
    b = np.zeros([num_factors])
    while k < iterations:
        if enable_output:
            print("iteration ", k)
            print("X: ", X)
            print("Y: ", Y)
        YtY = np.dot(np.transpose(Y), Y) + regularization * I_f
        XtX = np.dot(np.transpose(X), X) + regularization * I_f
        while u < num_users:
            conf_u = conf[u, :]
            c_u = np.diag(conf_u)
            p_u = conf_u != 0
            A = YtY + np.dot(np.dot(np.transpose(Y), c_u), Y)
            b = np.dot(np.dot(np.transpose(Y), c_u + I_i), np.transpose(p_u))
            X[u, :] = np.dot(inverse(A), b)  # noqa: F821
            u = u + 1
        while i < num_items:
            conf_i = conf[:, i]
            c_i = np.diag(conf_i)
            p_i = conf_i != 0
            A = XtX + np.dot(np.dot(np.transpose(X), c_i), X)
            b = np.dot(np.dot(np.transpose(X), c_i + I_u), np.transpose(p_i))
            Y[i, :] = np.dot(inverse(A), b)  # noqa: F821
            i = i + 1
        u = 0
        i = 0
        k = k + 1
    return [X, Y]


# test example
ratings = np.zeros((10, 5))
ratings[0, 1] = 4
ratings[1, 0] = 1
ratings[1, 2] = 4
ratings[1, 4] = 5
ratings[2, 3] = 2
ratings[3, 1] = 8
ratings[4, 2] = 4
ratings[6, 4] = 2
ratings[7, 0] = 1
ratings[8, 3] = 5
ratings[9, 0] = 1
ratings[9, 3] = 2

regularization = 0.1
num_factors = 3
iterations = 5
alpha = 40
enable_output = False

result = ALS(ratings, regularization, num_factors, iterations, alpha, enable_output)
print(" X = ", result[0])
print(" Y = ", result[1])

